PRO-Face S: Privacy-preserving Reversible Obfuscation of Face Images via Secure Flow

This paper proposes a novel paradigm for facial privacy protection that unifies multiple characteristics including anonymity, diversity, reversibility and security within a single lightweight framework. We name it PRO-Face S, short for Privacy-preserving Reversible Obfuscation of Face images via Secure flow-based model. In the framework, an Invertible Neural Network (INN) is utilized to process the input image along with its pre-obfuscated form, and generate the privacy protected image that visually approximates to the pre-obfuscated one, thus ensuring privacy. The pre-obfuscation applied can be in diversified form with different strengths and styles specified by users. Along protection, a secret key is injected into the network such that the original image can only be recovered from the protection image via the same model given the correct key provided. Two modes of image recovery are devised to deal with malicious recovery attempts in different scenarios. Finally, extensive experiments conducted on three public image datasets demonstrate the superiority of the proposed framework over multiple state-of-the-art approaches.

==> images/experiments/analysis_metrics.py <==
import json
import numpy as np

obfs = {'medianblur_15':[], 'blur_21_6_10':[], 'pixelate_9':[], 'faceshifter':[], 'simswap':[], 'mask':[]}

metrics = ['PSNR', 'SSIM', 'LPIPS']
wr_types = [
    'Rand',
    'Obfs'
]


def rounder(x, metric):
    if metric == 'PSNR':
        return round(x, 2)
    elif metric == 'SSIM':
        return round(x, 3)
    elif metric == 'LPIPS':
        return round(x, 4)

datasets = ['LFW', 'CelebA', 'FFHQ']
for d in datasets:
    print('Dataset', d)
    for wrtype in wr_types:
        for metric in metrics:
            metric_dict = {
                f'p{metric}': [],
                f'r{metric}': [],
                f'wr{metric}': []
            }
            f = open(f'result_json/{d}_3InvBlocks_{wrtype}WR_secretKeyAsNoise.json')
            metrics_dict = json.load(f)
            f.close()
            pssim_of_all_obfs = []
            rssim_of_all_obfs = []
            wrssim_of_all_obfs = []
            for obfscator, scores in metrics_dict.items():
                pssim_of_all_obfs.append(scores[f'p{metric}'])
                rssim_of_all_obfs.append(scores[f'r{metric}'])
                wrssim_of_all_obfs.append(scores[f'wr{metric}'])
            metric_dict[f'p{metric}'] = rounder(np.mean(pssim_of_all_obfs), metric)
            metric_dict[f'r{metric}'] = rounder(np.mean(rssim_of_all_obfs), metric)
            metric_dict[f'wr{metric}'] = rounder(np.mean(wrssim_of_all_obfs), metric)

            print(wrtype, metric_dict)


==> images/experiments/analysis_metrics_supply.py <==
import json
import numpy as np

obfs_keys = {
    'Median blur': 'medianblur_15',
    'Gaussian blur': 'blur_21_6_10',
    'Pixelate': 'pixelate_9',
    'FaceShifter': 'faceshifter',
    'SimSwap': 'simswap',
    'Masking': 'mask'
}

obfs = ['Gaussian blur', 'Pixelate', 'Median blur', 'FaceShifter', 'SimSwap', 'Masking']
metrics = ['PSNR', 'SSIM', 'LPIPS']
wr_types = [
    'Rand',
    'Obfs'
]


def rounder(x, metric):
    if metric == 'PSNR':
        return round(x, 2)
    elif metric == 'SSIM':
        return round(x, 3)
    elif metric == 'LPIPS':
        return round(x, 4)

datasets = ['LFW', 'CelebA', 'FFHQ']

for eval in ['p', 'r', 'wr']:
    print(f'Results for {eval}')
    metrics = {'LFW': {}, 'CelebA': {}, 'FFHQ': {}}
    for wrtype in wr_types:
        for obf in obfs:
            obf_key = obfs_keys[obf]
            for d in datasets:
                f = open(f'result_json/{d}_3InvBlocks_{wrtype}WR_secretKeyAsNoise.json')
                metrics[d] = json.load(f)
                f.close()
            line = r'{}WR - {}   & {} & {} & {}    &&   {} & {} & {}   &&   {} & {} & {} \\'.format(
                wrtype, obf,
                rounder(metrics['LFW'][obf_key][f'{eval}PSNR'], 'PSNR'),
                rounder(metrics['LFW'][obf_key][f'{eval}SSIM'], 'SSIM'),
                rounder(metrics['LFW'][obf_key][f'{eval}LPIPS'], 'LPIPS'),
                rounder(metrics['CelebA'][obf_key][f'{eval}PSNR'], 'PSNR'),
                rounder(metrics['CelebA'][obf_key][f'{eval}SSIM'], 'SSIM'),
                rounder(metrics['CelebA'][obf_key][f'{eval}LPIPS'], 'LPIPS'),
                rounder(metrics['FFHQ'][obf_key][f'{eval}PSNR'], 'PSNR'),
                rounder(metrics['FFHQ'][obf_key][f'{eval}SSIM'], 'SSIM'),
                rounder(metrics['FFHQ'][obf_key][f'{eval}LPIPS'], 'LPIPS'),
            )
            print(line)
        print(r'\hline')



==> images/experiments/analysis_recovery_imn.py <==
import json
import numpy as np

obfs = {'medianblur_15':[], 'blur_21_6_10':[], 'pixelate_9':[], 'faceshifter':[], 'simswap':[], 'mask':[]}
datasets = ['LFW', 'CelebA', 'FFHQ']
metrics = ['PSNR', 'SSIM', 'LPIPS']


def rounder(x, metric):
    if metric == 'PSNR':
        return round(x, 2)
    elif metric == 'SSIM':
        return round(x, 3)
    elif metric == 'LPIPS':
        return round(x, 4)


for d in datasets:
    f = open(f'result_json/{d}_IMN.json')
    metrics_dict = json.load(f)
    f.close()

    print('Dataset', d)
    for metric in metrics:
        metric_dict = {
            f'p{metric}': [],
            f'r{metric}': [],
        }
        pssim_of_all_obfs = []
        rssim_of_all_obfs = []
        wrssim_of_all_obfs = []
        for obfscator, scores in metrics_dict.items():
            # if obfscator == 'medianblur_15':
            pssim_of_all_obfs.append(scores[f'p{metric}'])
            rssim_of_all_obfs.append(scores[f'r{metric}'])
        metric_dict[f'p{metric}'] = rounder(np.mean(pssim_of_all_obfs), metric)
        metric_dict[f'r{metric}'] = rounder(np.mean(rssim_of_all_obfs), metric)

        print(metric_dict)


==> images/experiments/plot_byproducts.py <==
import matplotlib.pyplot as plt
import matplotlib.image as mpimg
import matplotlib.gridspec as gridspec
from matplotlib.patches import Rectangle


from matplotlib import font_manager
font_dirs = ['font']
font_files = font_manager.findSystemFonts(fontpaths=font_dirs)
for font_file in font_files:
	font_manager.fontManager.addfont(font_file)
plt_config = {
	'font.size': 18,
	"text.usetex": True,
	# 'font.family': 'Linux Libertine O',
	'font.weight': "bold",
	'axes.labelweight': "bold",
	'font.family': 'serif',
}
plt.rcParams.update(plt_config)

# from matplotlib import rc
# rc('font',**{'family':'serif','serif':['Computer Modern Roman']})
# ## for Palatino and other serif fonts use:
# #rc('font',**{'family':'serif','serif':['Palatino']})
# rc('text', usetex=True)


# img_ids = [2, 151, 16, 187, 94, 120, 88]
# img_ids = [10, 15, 18, 20, 25, 30]
# img_ids = [10] * 6
# img_ids = [5, 10, 15, 13, 18, 20]

from plot_security_analysis import img_ids

obfuscations = ['Blur', 'Pixelate', 'MedianBlur', 'FaceShifter', 'SimSwap', 'Mask']
wrtypes = ('RandWR', 'RandWR', 'RandWR', 'ObfsWR', 'ObfsWR')
versions = ('_proc_byproduct', '_rev_byproduct', '_rev_wrong_byproduct', '_rev_byproduct', '_rev_wrong_byproduct')
y_labels = ('Pixelate', 'MedianBlur', 'SimSwap', 'Masking')
x_labels = (
	r"$\mathbf{\hat{x}}$",
	r"$\mathbf{\check{y}}_\mathrm{Rand}$",
	r"$\mathbf{\ddot{y}}_\mathrm{Rand}$",
	r"$\mathbf{\check{y}}_\mathrm{Obfs}$",
	r"$\mathbf{\ddot{y}}_\mathrm{Obfs}$",
)

ncol = len(versions)
nrow = len(obfuscations)

fig = plt.figure(figsize=(ncol+1, nrow+1))

gs = gridspec.GridSpec(nrow, ncol, wspace=0.0, hspace=0.0,
					   top=1.-0.5/(nrow+1), bottom=0.5/(nrow+1),
					   left=0.5/(ncol+1), right=1-0.5/(ncol+1))

rtype = 'RandWR'

for j, obf in enumerate(obfuscations):
	for i, ver in enumerate(versions):
		imid = img_ids[j]
		proc = obf
		if ver == 'orig':
			proc = ''
		wrtype = wrtypes[i]
		suffix = 'secretKeyAsNoise'
		img = mpimg.imread(f'CelebA_3InvBlocks_{wrtype}_{suffix}/batch{imid}_{proc}{ver}.jpg')
		ax= plt.subplot(gs[j, i])
		ax.imshow(img)
		ax.set_xticklabels([])
		ax.set_yticklabels([])
		ax.tick_params(axis='both', which='both', length=0)
		if (j == 0 and i == 0) or (j == 2 and i == 0):
			# ax.add_patch(Rectangle((0.1, 0.1), .45, .45, fc='none', ec='orange', lw=10))
			ax.add_patch(Rectangle((1, 1), 109, 109, ec='red', fc='none', lw=5))
		if j == nrow - 1:
			ax.set_xlabel(x_labels[i])
		if j == 0 and i == 1:
			ax.set_title(r'RandWR', ha='left', fontsize=16)
		if j == 0 and i == 3:
			ax.set_title('ObfsWR', ha='left', fontsize=16)


plt.text(-350, 190, r'\bf{(b) Byproduct examples.}')
plt.savefig('security_analysis_byproducts.pdf', bbox_inches='tight', pad_inches=0)
plt.show()

==> images/experiments/plot_compare_protection_images.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.image as mpimg
import matplotlib.gridspec as gridspec

from matplotlib import font_manager
font_dirs = ['font']
font_files = font_manager.findSystemFonts(fontpaths=font_dirs)
for font_file in font_files:
	font_manager.fontManager.addfont(font_file)
plt_config = {
	'font.size': 10,
	"text.usetex": True,
	# 'font.family': 'Linux Libertine O',
	'font.family': 'serif',
	'font.weight': "bold",
	'axes.labelweight': "bold"
}
plt.rcParams.update(plt_config)


img_ids = [1, 4, 8, 11, 23, 25, 28]
dataset = 'LFW'

# img_ids = [1, 2, 4, 7, 14, 15, 17]
# dataset = 'FFHQ'

# img_ids = [29, 8, 11, 28]
# img_ids = [1, 21, 26, 27]
# img_ids = list(range(1, 30))
# img_ids = list(range(10, 18))
# imgid = img_ids[0]

def main():
	# folders = ('PRO-Face', 'PRO-Face', 'PRO-Face', 'PRO-Face', 'IMN', 'IMN', '3InvBlocks_RandWR_secretKeyAsNoise', '3InvBlocks_RandWR_secretKeyAsNoise',
	# 		   'IMN', 'IMN', '3InvBlocks_RandWR_secretKeyAsNoise', '3InvBlocks_RandWR_secretKeyAsNoise')
	folders = ('PRO-Face', 'PRO-Face', 'PRO-Face', 'IMN', 'IMN', '3InvBlocks_RandWR_secretKeyAsNoise',
			   '3InvBlocks_RandWR_secretKeyAsNoise',
			   'IMN', 'IMN', '3InvBlocks_RandWR_secretKeyAsNoise', '3InvBlocks_RandWR_secretKeyAsNoise')
	# versions = ('orig', 'obfs', 'proc', 'proc_diff', 'proc', 'proc_diff', 'proc', 'proc_diff') #, 'rev', 'rev_diff', 'rev','rev_diff')
	versions = ('obfs', 'proc', 'proc_diff', 'proc', 'proc_diff', 'proc', 'proc_diff') #, 'rev', 'rev_diff', 'rev','rev_diff')

	x_labels = (
		# r'\bf{Original}',
		r'\bf{SimSwap}',
		r'\bf{PRO-Face}',
		r'$\Delta$ \bf{PRO-Face}',
		r'\bf{IMN}',
		r'$\Delta$ \bf{IMN}',
		r'\bf{Ours}',
		r'$\Delta$ \bf{Ours}'
	)

	ncol = len(versions)
	nrow = len(img_ids)


	fig = plt.figure(figsize=(ncol+1, nrow+1))


	gs = gridspec.GridSpec(nrow, ncol, wspace=0.0, hspace=0.0,
						   top=1.-0.5/(nrow+1), bottom=0.5/(nrow+1),
						   left=0.5/(ncol+1), right=1-0.5/(ncol+1))

	ampifiler = 10
	img_to_show = None
	img_orig = None
	img_obfs = None
	img_proc = None
	img_rev = None
	for i, img_id in enumerate(img_ids):
		for j, version in enumerate(versions):

			# rtype, version = col
			# proc = row
			if version == 'orig':
				img_orig = mpimg.imread(f'./{dataset}_{folders[j]}/batch{img_id}_{version}.jpg')
				img_to_show = img_orig
			elif version == 'obfs':
				img_obfs = mpimg.imread(f'./{dataset}_{folders[j]}/batch{img_id}_SimSwap.jpg')
				img_to_show = img_obfs
			elif version == 'proc':
				img_proc = mpimg.imread(f'./{dataset}_{folders[j]}/batch{img_id}_SimSwap_proc.jpg')
				img_to_show = img_proc
			elif version == 'proc_diff':
				img_to_show = ampifiler * (abs(img_proc.astype(float) - img_obfs.astype(float)).astype(np.uint8))
			elif version == 'rev':
				img_rev = mpimg.imread(f'./{dataset}_{folders[j]}/batch{img_id}_SimSwap_rev.jpg')
				img_to_show = img_rev
			else:
				img_to_show = ampifiler * (abs(img_rev.astype(float) - img_orig.astype(float)).astype(np.uint8))

			ax = plt.subplot(gs[i, j])
			ax.imshow(img_to_show)
			ax.set_xticklabels([])
			ax.set_yticklabels([])
			ax.tick_params(axis='both', which='both', length=0)
			if i == nrow - 1:
				ax.set_xlabel(x_labels[j], rotation=45, ha='right')

	plt.savefig('plot_compare_protection_samples_2.pdf', bbox_inches='tight', pad_inches=0)
	plt.show()


if __name__ == '__main__':
	main()

==> images/experiments/plot_compare_recovery_images.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.image as mpimg
import matplotlib.gridspec as gridspec
from plot_compare_protection_images import img_ids

from matplotlib import font_manager
font_dirs = ['font']
font_files = font_manager.findSystemFonts(fontpaths=font_dirs)
for font_file in font_files:
	font_manager.fontManager.addfont(font_file)
plt_config = {
	'font.size': 10,
	"text.usetex": True,
	# 'font.family': 'Linux Libertine O',
	'font.family': 'serif',
	'font.weight': "bold",
	'axes.labelweight': "bold"
}
plt.rcParams.update(plt_config)


# img_ids = [1, 4, 8, 11, 28, 29]
# img_ids = [1, 8, 11, 28]
# img_ids = list(range(1, 30))
# img_ids = list(range(10, 18))
# imgid = img_ids[0]

dataset = 'LFW'
methods = ['FIT', 'IMN', '3InvBlocks_RandWR']
folders = ('3InvBlocks_RandWR_secretKeyAsNoise', 'FIT', 'FIT', 'IMN', 'IMN', '3InvBlocks_RandWR_secretKeyAsNoise', '3InvBlocks_RandWR_secretKeyAsNoise')
versions = ('orig', 'rev', 'rev_diff', 'rev', 'rev_diff', 'rev', 'rev_diff')

x_labels = (
	r'\bf{Original}',
	r'\bf{Rec. Gu}',
	r'$\Delta$ \bf{Rec. Gu}',
	r'\bf{Rec. IMN}',
	r'$\Delta$ \bf{Rec. IMN}',
	r'\bf{Rec. Ours}',
	r'$\Delta$ \bf{Rec. Ours}')
ncol = len(versions)
nrow = len(img_ids)

fig = plt.figure(figsize=(ncol+1, nrow+1))


gs = gridspec.GridSpec(nrow, ncol, wspace=0.0, hspace=0.0,
					   top=1.-0.5/(nrow+1), bottom=0.5/(nrow+1),
					   left=0.5/(ncol+1), right=1-0.5/(ncol+1))

ampifiler = 10
img_to_show = None
img_orig = None
img_obfs = None
img_proc = None
img_rev = None
for i, img_id in enumerate(img_ids):
	for j, version in enumerate(versions):
		if version == 'orig':
			img_orig = mpimg.imread(f'./{dataset}_3InvBlocks_RandWR_secretKeyAsNoise/batch{img_id}_{version}.jpg')
			img_to_show = img_orig
		elif version == 'rev':
			suffix = 'rev' if folders[j] == 'FIT' else 'SimSwap_rev'
			img_rev = mpimg.imread(f'./{dataset}_{folders[j]}/batch{img_id}_{suffix}.jpg')
			img_to_show = img_rev
		elif version == 'rev_diff':
			img_to_show = ampifiler * (abs(img_rev.astype(float) - img_orig.astype(float)).astype(np.uint8))

		# print(i * (g + 1), j)
		ax = plt.subplot(gs[i, j])
		ax.imshow(img_to_show)
		ax.set_xticklabels([])
		ax.set_yticklabels([])
		ax.tick_params(axis='both', which='both', length=0)
		if i == nrow - 1:
			ax.set_xlabel(x_labels[j], rotation=45, ha='right')

plt.savefig('plot_compare_recovery_samples.pdf', bbox_inches='tight', pad_inches=0)
plt.show()

==> images/experiments/plot_impact_invblocks.py <==
import json
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import font_manager
font_dirs = ['font']
font_files = font_manager.findSystemFonts(fontpaths=font_dirs)
for font_file in font_files:
	font_manager.fontManager.addfont(font_file)
plt_config = {
    'font.size': 18,
    'figure.figsize': (4, 3.5),
    'axes.facecolor': 'whitesmoke',
    "text.usetex": True,
    # 'font.family': 'Linux Libertine O',
	'font.weight': "bold",
	'axes.labelweight': "bold",
	'font.family': 'serif',
}
plt.rcParams.update(plt_config)


pos_arrow = {'LPIPS': r'$\downarrow$', 'PSNR': r'$\uparrow$', 'SSIM': r'$\uparrow$'}
neg_arrow = {'LPIPS': r'$\uparrow$', 'PSNR': r'$\downarrow$', 'SSIM': r'$\downarrow$'}


arrows = {
    'p': pos_arrow,
    'r': pos_arrow,
    'wr': {
        'Rand': neg_arrow,
        'Obfs': pos_arrow,
    }
}

nblocks = [1,2,3,6]
obfs = {'medianblur_15':[], 'blur_21_6_10':[], 'pixelate_9':[], 'faceshifter':[], 'simswap':[], 'mask':[]}
dataset = 'CelebA'

################### Plot Type 1 ########################
def plot_metrics(metric, wrtype):
    # Impact protection SSIM vs nInvBlocks
    metric_dict = {
        f'p{metric}': [],
        f'r{metric}': [],
        f'wr{metric}': []
    }

    for n in nblocks:
        suffix = '_secretKeyAsNoise'
        f = open(f'result_json/{dataset}_{n}InvBlocks_{wrtype}WR{suffix}.json')
        metrics_dict = json.load(f)
        f.close()
        # for obf in obfs.keys():
        #     obfs[obf].append(metrics_dict[obf]['rLPIPS'])
        pssim_of_all_obfs = []
        rssim_of_all_obfs = []
        wrssim_of_all_obfs = []
        for obfscator, metrics in metrics_dict.items():
            pssim_of_all_obfs.append(metrics[f'p{metric}'])
            rssim_of_all_obfs.append(metrics[f'r{metric}'])
            wrssim_of_all_obfs.append(metrics[f'wr{metric}'])
        metric_dict[f'p{metric}'].append(np.mean(pssim_of_all_obfs))
        metric_dict[f'r{metric}'].append(np.mean(rssim_of_all_obfs))
        metric_dict[f'wr{metric}'].append(np.mean(wrssim_of_all_obfs))

    # for obf_name, values in obfs.items():
    #     plt.plot(nblocks, values, label=obf_name)
    plt.clf()
    plt.plot(nblocks, metric_dict[f'p{metric}'], 'b--s',
             label=r'Privacy ' + arrows['p'][metric], linewidth=2, markersize=12)
    plt.plot(nblocks, metric_dict[f'r{metric}'], 'g--v',
             label=r'Recovery ' + arrows['r'][metric], linewidth=2, markersize=12)
    plt.plot(nblocks, metric_dict[f'wr{metric}'], 'r--x',
             label=r'%sWR ' % wrtype + arrows['wr'][wrtype][metric], linewidth=2, markersize=12)
    plt.xticks(nblocks)
    plt.xlabel(r'\bf{\# of SCABs ($N$)}')
    # plt.ylabel(r'\bf{%s}' % metric) #, fontsize=20, weight='bold')
    plt.title(r'\textbf{%s} $|$ %sWR' % (metric, wrtype))
    plt.grid()
    plt.legend(loc='right')
    plt.savefig(f'CelebA_{wrtype}WR_{metric}.pdf', bbox_inches='tight')
    plt.show()


metrics = ['LPIPS', 'PSNR', 'SSIM']
wr_types = ['Obfs', 'Rand']
# wr_types = ['Obfs']


# fig = plt.figure(figsize=(5,5))
for metric in metrics:
    for wrtype in wr_types:
        plot_metrics(metric, wrtype)


################### Plot Type 2 ########################



==> images/experiments/plot_profaces_images.py <==
import matplotlib.pyplot as plt
import matplotlib.image as mpimg
import matplotlib.gridspec as gridspec

from matplotlib import font_manager
font_dirs = ['font']
font_files = font_manager.findSystemFonts(fontpaths=font_dirs)
for font_file in font_files:
	font_manager.fontManager.addfont(font_file)
plt_config = {
	'font.size': 16,
	"text.usetex": True,
	# 'font.family': 'Linux Libertine O',
	'font.weight': "bold",
	'axes.labelweight': "bold",
	'font.family': 'serif',
}
plt.rcParams.update(plt_config)


img_ids = [6, 8, 10, 12, 14, 16]

obfuscations = ['Blur', 'Pixelate', 'MedianBlur', 'FaceShifter', 'SimSwap', 'Mask']
versions = (('RandWR', 'orig'), ('RandWR', ''), ('RandWR', '_proc'), ('RandWR', '_rev'), ('ObfsWR', '_rev_wrong'),
			('RandWR', '_rev_wrong'))
x_labels = (r'$\mathbf{x}$', r'$\mathbf{y}$', r'$\mathbf{\hat{y}}$', r'$\mathbf{\check{x}}$',
			r'$\mathbf{\ddot{x}}_\mathrm{Obfs}$',
			r'$\mathbf{\ddot{x}}_\mathrm{Rand}$')
y_labels = (r'\bf{GaussianBlur}', r'\bf{Pixelate}', r'\bf{MedianBlur}',
			r'\bf{FaceShifter}', r'\bf{SimSwap}', r'\bf{Masking}')
ncol = len(obfuscations)
nrow = len(versions)

fig = plt.figure(figsize=(ncol+1, nrow+1))


gs = gridspec.GridSpec(nrow, ncol, wspace=0.0, hspace=0.0,
					   top=1.-0.5/(nrow+1), bottom=0.5/(nrow+1),
					   left=0.5/(ncol+1), right=1-0.5/(ncol+1))

for j, row in enumerate(obfuscations):
	for i, col in enumerate(versions):
		rtype, version = col
		proc = row
		if version == 'orig':
			proc = ''
		suffix = 'secretKeyAsNoise'
		img_id = img_ids[j]
		img = mpimg.imread(f'CelebA_3InvBlocks_{rtype}_{suffix}/batch{img_id}_{proc}{version}.jpg')
		ax= plt.subplot(gs[j, i])
		ax.imshow(img)
		ax.set_xticklabels([])
		ax.set_yticklabels([])
		ax.tick_params(axis='both', which='both', length=0)
		if j == 5:
			ax.set_xlabel(x_labels[i])
		if i == 0:
			ax.set_ylabel(y_labels[j], rotation=45, ha='right', fontsize=12)

plt.savefig('sample_images.pdf', bbox_inches='tight', pad_inches=0)
plt.show()

==> images/experiments/plot_profaces_images_supplement.py <==
import matplotlib.pyplot as plt
import matplotlib.image as mpimg
import matplotlib.gridspec as gridspec

from matplotlib import font_manager
font_dirs = ['font']
font_files = font_manager.findSystemFonts(fontpaths=font_dirs)
for font_file in font_files:
	font_manager.fontManager.addfont(font_file)
plt_config = {
	'font.size': 16,
	"text.usetex": True,
	# 'font.family': 'Linux Libertine O',
	'font.weight': "bold",
	'axes.labelweight': "bold",
	'font.family': 'serif',
}
plt.rcParams.update(plt_config)


# img_ids = [6, 8, 10, 12, 14, 16]
img_ids = list(range(1, 31))
datasets = ['LFW', 'CelebA', 'FFHQ']

obfuscations = ['orig', 'Blur', 'Pixelate', 'MedianBlur', 'FaceShifter', 'SimSwap', 'Mask']
# versions = (('RandWR', 'orig'), ('RandWR', ''), ('RandWR', '_proc'), ('RandWR', '_rev'), ('ObfsWR', '_rev_wrong'),
# 			('RandWR', '_rev_wrong'))
versions = (('RandWR', ''), ('RandWR', '_proc'), ('RandWR', '_rev'), ('ObfsWR', '_rev_wrong'),
			('RandWR', '_rev_wrong'))
# x_labels = (r'$\mathbf{x}$', r'$\mathbf{y}$', r'$\mathbf{\hat{y}}$', r'$\mathbf{\check{x}}$',
# 			r'$\mathbf{\ddot{x}}_\mathrm{Obfs}$',
# 			r'$\mathbf{\ddot{x}}_\mathrm{Rand}$')
x_labels = (r'$\mathbf{y}$',
			r'$\mathbf{\hat{y}}$',
			r'$\mathbf{\check{x}}$',
			r'$\mathbf{\ddot{x}}_\mathrm{Obfs}$',
			r'$\mathbf{\ddot{x}}_\mathrm{Rand}$')
y_labels = (r'\bf{GB}', r'\bf{PL}', r'\bf{MB}',
			r'\bf{FS}', r'\bf{SS}', r'\bf{MS}')
ncol = len(versions)
nrow = len(obfuscations)


for d in datasets:
	for iid, img_id in enumerate(img_ids):
		fig = plt.figure(figsize=(ncol + 1, nrow + 1))
		gs = gridspec.GridSpec(nrow, ncol, wspace=0.0, hspace=0.0,
							   top=1. - 0.5 / (nrow + 1), bottom=0.5 / (nrow + 1),
							   left=0.5 / (ncol + 1), right=1 - 0.5 / (ncol + 1))
		for row_id, row in enumerate(obfuscations):
			for col_id, col in enumerate(versions):
				rtype, version = col
				proc = row
				if proc == 'orig':
					version = ''
					if col_id != 2:
						continue
				suffix = 'secretKeyAsNoise'
				# img_id = img_ids[col_id]
				img = mpimg.imread(f'{d}_3InvBlocks_{rtype}_{suffix}/batch{img_id}_{proc}{version}.jpg')
				ax= plt.subplot(gs[row_id, col_id])
				ax.imshow(img)
				ax.set_xticklabels([])
				ax.set_yticklabels([])
				ax.tick_params(axis='both', which='both', length=0)
				if row_id == nrow - 1:
					ax.set_xlabel(x_labels[col_id])
				if col_id == 0 and row_id > 0:
					# ax.set_ylabel(y_labels[row_id-1], rotation=45, ha='right', fontsize=12)
					ax.set_ylabel(y_labels[row_id - 1], fontsize=12)
				if row_id == 0 and col_id == 2:
					ax.set_ylabel(r'\bf{Original}', rotation=0, ha='right', fontsize=12)

		plt.savefig(f'sample_images_supplement_{d}_img{img_id}.pdf', bbox_inches='tight', pad_inches=0)
		plt.show()

==> images/experiments/plot_security_analysis.py <==
import matplotlib.pyplot as plt
import matplotlib.image as mpimg
import matplotlib.gridspec as gridspec

from matplotlib import font_manager
font_dirs = ['font']
font_files = font_manager.findSystemFonts(fontpaths=font_dirs)
for font_file in font_files:
	font_manager.fontManager.addfont(font_file)
plt_config = {
	'font.size': 18,
	"text.usetex": True,
	# 'font.family': 'Linux Libertine O',
	'font.weight': "bold",
	'axes.labelweight': "bold",
	'font.family': 'serif',
}
plt.rcParams.update(plt_config)

# from matplotlib import rc
# rc('font',**{'family':'serif','serif':['Computer Modern Roman']})
# ## for Palatino and other serif fonts use:
# #rc('font',**{'family':'serif','serif':['Palatino']})
# rc('text', usetex=True)


# img_ids = [2, 151, 16, 187, 94, 120, 88]
# img_ids = [5, 9, 15, 13, 18, 20]
img_ids = [9, 13, 18, 20, 25, 28]
imgid = img_ids[0]


def main():
	obfuscations = ['Blur', 'Pixelate', 'MedianBlur', 'FaceShifter', 'SimSwap', 'Mask']
	# ['Blur', 'Pixelate', 'MedianBlur', 'FaceShifter', 'SimSwap', 'Mask']
	wrtypes = ('RandWR', 'RandWR','RandWR','RandWR','RandWR','RandWR','RandWR','ObfsWR','ObfsWR','ObfsWR')
	versions = ('orig', '', '_proc', '_rev', '_rev_wrong1bit', '_rev_wrong', '_revFromObfs',
				'_rev_wrong1bit', '_rev_wrong', '_revFromObfs')
	# versions = ('orig', '_proc', '_rev', '_rev_wrong', '_rev_wrongX1', '_rev_wrongX2',
	# 			'_rev_wrong', '_rev_wrongX1', '_rev_wrongX2')
	# y_labels = (r'\bf{GaussianBlur}', r'\bf{Pixelate}', r'\bf{MedianBlur}',
	# 			r'\bf{FaceShifter}', r'\bf{SimSwap}', r'\bf{Masking}')
	y_labels = (r'\bf{GB}', r'\bf{PL}', r'\bf{MB}',
				r'\bf{FS}', r'\bf{SS}', r'\bf{MS}')
	# x_labels = (r'Original', r'Protected on $\mathbf{p_1}$', r"C-Rec. on $\mathbf{p_1}$",
	# 			r"R-WR $\mathbf{p'_1}$", r'R-WR $\mathbf{p_2}$', r'R-WR $\mathbf{p_3}$',
	# 			r"O-WR $\mathbf{p'_1}$", r'O-WR $\mathbf{p_2}$', r'O-WR $\mathbf{p_3}$')
	x_labels = (r"$\mathbf{x}$",
				r"$\mathbf{y}$",
				r"$\mathbf{\hat{y}}|k_1$",
				r"$\mathbf{\check{x}}|k_1$",
				r"$\mathbf{\ddot{x}}|k^\times_1$",
				r"$\mathbf{\ddot{x}}|k_2$",
				r"$\mathbf{\ddot{x}}|(\mathbf{y}, k_1)$",
				r"$\mathbf{\ddot{x}}|k^\times_1$",
				r"$\mathbf{\ddot{x}}|k_2$",
				r"$\mathbf{\ddot{x}}|(\mathbf{y}, k_2)$")
				# r"$\mathbf{y} \rightarrow \ddot{\mathbf{x}}|p_1$")

	ncol = len(versions)
	nrow = len(obfuscations)

	plt.figure(figsize=(ncol+1, nrow+1))

	gs = gridspec.GridSpec(nrow, ncol, wspace=0.0, hspace=0.0,
						   top=1.-0.5/(nrow+1), bottom=0.5/(nrow+1),
						   left=0.5/(ncol+1), right=1-0.5/(ncol+1))

	for j, obf in enumerate(obfuscations):
		for i, ver in enumerate(versions):
			imid = img_ids[j]
			proc = obf
			wrtype = wrtypes[i]
			if ver == 'orig':
				proc = ''
			suffix = 'secretKeyAsNoise'
			img = mpimg.imread(f'CelebA_3InvBlocks_{wrtype}_{suffix}/batch{imid}_{proc}{ver}.jpg')
			ax= plt.subplot(gs[j, i])
			ax.imshow(img)
			ax.set_xticklabels([])
			ax.set_yticklabels([])
			ax.tick_params(axis='both', which='both', length=0)
			if j == nrow - 1:
				# ax.set_xlabel(x_labels[i], rotation=45, ha='right')
				ax.set_xlabel(x_labels[i])
			if j == 0 and i == 5:
				ax.set_title('RandWR', fontsize=16)
			if j == 0 and i == 8:
				ax.set_title('ObfsWR', fontsize=16)
			if i == 0:
				# ax.set_ylabel(y_labels[j], rotation=45, ha='right', fontsize=16)
				ax.set_ylabel(y_labels[j], fontsize=16)

	plt.text(-950, 190, r'\bf{(a) Wrong recovery samples under different malicious recovery attempts.}')

	plt.savefig('security_analysis_wrong_recovery.pdf', bbox_inches='tight', pad_inches=0)
	plt.show()


if __name__ == '__main__':
	main()
